Top-Yukawa contributions to bbH production at the LHC

We study the production of a Higgs boson in association with bottom quarks ($b\bar{b}H$) in hadronic collisions at the LHC, including the different contributions stemming from terms proportional to the top-quark Yukawa coupling ($y_t^2$), to the bottom-quark one ($y_b^2$), and to their interference ($y_b y_t$). Our results are accurate to next-to-leading order in QCD, employ the four-flavour scheme and the (Born-improved) heavy-top quark approximation. We find that next-to-leading order corrections to the $y_t^2$ component are sizable, making it the dominant production mechanism for associated $b\bar{b}H$ production in the Standard Model and increasing its inclusive rate by almost a factor of two. By studying final-state distributions of the various contributions, we identify observables and selection cuts that can be used to select the various components and to improve the experimental sensitivity of $b\bar{b}H$ production on the bottom-quark Yukawa coupling.

==> img/myconvert.py <==
#!/usr/bin/python

import os
import sys

infile = sys.argv[1]

outfile = infile.replace('.png', '.pdf')

line = 'convert %s %s' % (infile, outfile)

print line

os.system(line)

